BrokerChain: A Blockchain Sharding Protocol by Exploiting Broker Accounts

State-of-the-art blockchain sharding solutions such as Monoxide, can cause severely imbalanced distribution of transaction (TX) workloads across all blockchain shards due to the deployment policy of their accounts. Imbalanced TX distributions then produce hot shards, in which the cross-shard TXs may experience an unlimited confirmation latency. Thus, how to address the hot-shard issue and how to reduce crossshard TXs become significant challenges of blockchain sharding. Through reviewing the related studies, we find that a crossshard TX protocol that can achieve workload balance among all shards and simultaneously reduce the quantity of crossshard TXs is still absent from the literature. To this end, we propose BrokerChain, which is a cross-shard blockchain protocol dedicated to account-based state sharding. Essentially, BrokerChain exploits fine-grained state partition and account segmentation. We also elaborate on how BrokerChain handles cross-shard TXs through broker accounts. The security issues and other properties of BrokerChain are analyzed rigorously. Finally, we conduct comprehensive evaluations using an opensource blockchain sharding prototype named BlockEmulator. The evaluation results show that BrokerChain outperforms other baselines in terms of transaction throughput, transaction confirmation latency, the queue size of the transaction pool, and workload balance.

==> NewFigures/oldexp5_onlyThreeMethod.py <==
import matplotlib.pyplot as plt
import seaborn as sns 
import time
import numpy as np 
import pandas as pd
import os
import math
import csv

import seaborn as sns 
orgin_color_palette = sns.color_palette()

import matplotlib
matplotlib.rcParams['font.family'] = 'sans-serif'
matplotlib.rcParams['font.sans-serif'] = 'Times New Roman'
matplotlib.rcParams["figure.figsize"]  = (7,5)
# matplotlib.rcParams["legend.fontsize"]  = 24
matplotlib.rcParams["legend.fontsize"]  = 28
# xlabel, ylabel的size
matplotlib.rcParams["axes.labelsize"]  = 30
# 坐标刻度的size
xyticksize = 22
matplotlib.rcParams["xtick.labelsize"]  = xyticksize
matplotlib.rcParams["ytick.labelsize"]  = xyticksize
# 解决Times New Roman加粗的问题
del matplotlib.font_manager.weight_dict['roman']
matplotlib.font_manager._rebuild()

def get_radefilepath(S, TXRATE):
    filepath = 'resultv9/CURVE(S=%s,tx=80000,THRES=0,K=40,trp=2000,BRATE=8,TXRATE=%s,E=PXW)/' %(S, TXRATE) 
    return filepath

def get_queuedata(S, TXRATE):
    File_path = get_radefilepath(S, TXRATE)
    outputFilename = 'queue.csv'
    queue_len = pd.read_csv(File_path + outputFilename)
    
    monoxide_len = queue_len.iloc[0].values.tolist()
    metis_len = queue_len.iloc[1].values.tolist()
    proposed_len = queue_len.iloc[2].values.tolist()
    
    return monoxide_len, metis_len, proposed_len


def plot_queue(S, TXRATE, bbox_to_anchor, Yrange=None):
    plt.figure()
    monoxide_len, metis_len, proposed_len = get_queuedata(S, TXRATE)
    x = range(1, len(monoxide_len)+1)
    point = range(1, len(monoxide_len)+1, 100)
    # plt.plot(x, monoxide_len, ':', markevery = point, marker='s', color=orgin_color_palette[1], linewidth='3', label='Monoxide',
    #                 markersize=10)
    # plt.plot(x, metis_len, '--', markevery = point, marker='o', color=orgin_color_palette[0], linewidth='3', label='Metis',
    #             markersize=10)
    # plt.plot(x, proposed_len, '-', markevery = point, marker='>', color=orgin_color_palette[2], linewidth='1', label='Proposed',
    #             markersize=10)
    # plt.fill_between(x,proposed_len, facecolor="lightgreen")

    plt.plot(x, monoxide_len, ':', markevery = point, marker='s', color='r', linewidth='3', label='Monoxide',
                    markersize=10)
    plt.plot(x, metis_len, '--', markevery = point, marker='o', color='b', linewidth='3', label='Metis',
                markersize=10)
    plt.plot(x, proposed_len, '-', markevery = point, marker='>', color='k', linewidth='1', label='Proposed',
                markersize=10)
    plt.fill_between(x,proposed_len, facecolor="lightgreen")        # lightgrey    darkgrey  dimgrey  k

    
    plt.grid()
    plt.xlabel("Time (sec)")
    plt.ylabel("Queue Size")

    if Yrange != None:
        plt.yticks(Yrange)


    # leg = plt.legend(loc='best')
    leg = plt.legend(bbox_to_anchor=bbox_to_anchor)
    leg.set_draggable(True)

    ax = plt.gca()  # 获取当前图像的坐标轴信息
    # ax.yaxis.get_major_formatter().set_powerlimits((1, 2))  # 将坐标轴的base number设置为一位
    ax.yaxis.get_major_formatter().set_powerlimits((0, 1))  # 将坐标轴的base number设置为一位

    plt.tight_layout()

    PicsSavePath = r'ThrputLatencyPics' + "/"
    if not os.path.exists(PicsSavePath):
        # 目录不存在，进行创建操作
        os.makedirs(PicsSavePath)
    plt.savefig(PicsSavePath + "queueS" + str(S) + "Rate" + str(TXRATE) + ".pdf")

    plt.show()

S=32
TXRATEList = [2500, 3200, 4000, 5000]

# legend = 24:  
# plot_queue(S, TXRATEList[0], bbox_to_anchor=(0.52,0.52))
# plot_queue(S, TXRATEList[1], bbox_to_anchor=(0.52,0.52))
# plot_queue(S, TXRATEList[2], bbox_to_anchor=(0.52,0.52))
# plot_queue(S, TXRATEList[3], bbox_to_anchor=(0.51,0.52))

# # legend = 26
# plot_queue(S, TXRATEList[0], bbox_to_anchor=(0.485,0.48))
# plot_queue(S, TXRATEList[1], bbox_to_anchor=(0.482,0.485))
# plot_queue(S, TXRATEList[2], bbox_to_anchor=(0.482,0.485))
# plot_queue(S, TXRATEList[3], bbox_to_anchor=(0.47,0.485))

# legend = 28
plot_queue(S, TXRATEList[0], bbox_to_anchor=(0.45,0.46))
plot_queue(S, TXRATEList[1], bbox_to_anchor=(0.45,0.46))
plot_queue(S, TXRATEList[2], bbox_to_anchor=(0.433,0.46), Yrange=[0, 2e5, 4e5, 6e5, 8e5, 1e6])
plot_queue(S, TXRATEList[3], bbox_to_anchor=(0.433,0.46), Yrange=[0, 2e5, 4e5, 6e5, 8e5, 1e6])
